Overlapping Inflow Events as Catalysts for Supermassive Black Hole Growth

One of the greatest issues in modelling black hole fuelling is our lack of understanding of the processes by which gas loses angular momentum and falls from galactic scales down to the nuclear region where an accretion disc forms, subsequently guiding the inflow of gas down to the black hole horizon. It is feared that gas at larger scales might still retain enough angular momentum and settle into a larger scale disc with very low or no inflow to form or replenish the inner accretion disc (on ~0.01 pc scales). In this paper we report on hydrodynamical simulations of rotating infalling gas shells impacting at different angles onto a pre-existing, primitive large scale (~10 pc) disc around a super-massive black hole. The aim is to explore how the interaction between the shell and the disc redistributes the angular momentum on scales close to the black hole's sphere of influence. Angular momentum redistribution via hydrodynamical shocks leads to inflows of gas across the inner boundary, enhancing the inflow rate by more than 2-3 orders of magnitude. In all cases, the gas inflow rate across the inner parsec is higher than in the absence of the interaction, and the orientation of the angular momentum of the flow in the region changes with time due to gas mixing. Warped discs or nested misaligned rings form depending on the angular momentum content of the infalling shell relative to the disc. In the cases in which the shell falls in near counter-rotation, part of the resulting flows settle into an inner dense disc which becomes more susceptible to mass transfer.

==> Figures/rename.sh <==
#!/bin/bash

mv .//primitive_disk-eps-converted-to.pdf              .//primitive_disk.pdf
mv .//vs02tilt060/splash_0000-eps-converted-to.pdf     .//vs02tilt060/splash_0000.pdf
mv .//vs02tilt060/splash_0050-eps-converted-to.pdf     .//vs02tilt060/splash_0050.pdf
mv .//vs02tilt060/splash_0150-eps-converted-to.pdf     .//vs02tilt060/splash_0150.pdf
mv .//vs02tilt060/splash_0500-eps-converted-to.pdf     .//vs02tilt060/splash_0500.pdf
mv .//vs02tilt150/splash_0000-eps-converted-to.pdf     .//vs02tilt150/splash_0000.pdf
mv .//vs02tilt150/splash_0050-eps-converted-to.pdf     .//vs02tilt150/splash_0050.pdf
mv .//vs02tilt150/splash_0150-eps-converted-to.pdf     .//vs02tilt150/splash_0150.pdf
mv .//vs02tilt150/splash_0500-eps-converted-to.pdf     .//vs02tilt150/splash_0500.pdf
mv .//vs03tilt150/splash_0000-eps-converted-to.pdf     .//vs03tilt150/splash_0000.pdf
mv .//vs03tilt150/splash_0050-eps-converted-to.pdf     .//vs03tilt150/splash_0050.pdf
mv .//vs03tilt150/splash_0150-eps-converted-to.pdf     .//vs03tilt150/splash_0150.pdf
mv .//vs03tilt150/splash_0500-eps-converted-to.pdf     .//vs03tilt150/splash_0500.pdf
mv .//vs07tilt060/splash_0000-eps-converted-to.pdf     .//vs07tilt060/splash_0000.pdf
mv .//vs07tilt060/splash_0050-eps-converted-to.pdf     .//vs07tilt060/splash_0050.pdf
mv .//vs07tilt060/splash_0150-eps-converted-to.pdf     .//vs07tilt060/splash_0150.pdf
mv .//vs07tilt060/splash_0500-eps-converted-to.pdf     .//vs07tilt060/splash_0500.pdf
mv .//vs07tilt150/splash_0000-eps-converted-to.pdf     .//vs07tilt150/splash_0000.pdf
mv .//vs07tilt150/splash_0050-eps-converted-to.pdf     .//vs07tilt150/splash_0050.pdf
mv .//vs07tilt150/splash_0150-eps-converted-to.pdf     .//vs07tilt150/splash_0150.pdf
mv .//vs07tilt150/splash_0500-eps-converted-to.pdf     .//vs07tilt150/splash_0500.pdf

